Multi-phase Stefan problems for a nonlinear 1-d model of cell-to-cell adhesion and diffusion

We consider a family of multi-phase Stefan problems for a certain 1-d model of cell-to-cell adhesion and diffusion, which takes the form of a nonlinear forward-backward parabolic equation. In each material phase the cell density stays either high or low, and phases are connected by jumps across an `unstable' interval. We develop an existence theory for such problems which allows for the annihilation of phases and the subsequent continuation of solutions. Stability results for the long-time behaviour of solutions are also obtained, and, where necessary, the analysis is complemented by numerical simulations.

==> matlab/hetero_pairs.m <==
% gets the unstable region, (rhomin,rhomax), and heteroclinic
% pair, (rho1,rho2), for a given alpha %

function [rhomin,rhomax,rho1,rho2] = hetero_pairs(a)

% tol = Newton tolerance               %
% maxit = max. no. of Newton iterations %
% m = no. of R levels                   %    

tol = 1e-10;
maxit = 20;
m = 10000;

rho1 = 0;
rho2 = 0;
  
%initialise Hamiltonian discrepancy

prev = 1000;

%---------D=0 levels--------------------%

     rhomin = (2 - sqrt(4 - 3./a))./3;

     rhomax = (2 + sqrt(4 - 3./a))./3;
          
%-------------extremal R vals----------

     Rmax = K(rhomin,a);
     Rmin = K(rhomax,a);
        
     for i=1:m,
        
     R = Rmin + (Rmax-Rmin).*i./(m+1);
     
     nit1 = 0;
     nit2 = 0;
     
     rl = 0.0;
     rr = 1.0;
     
     err1 = tol+1;
     err2 = tol+1;
 
%---------------newton iterations--------

        while (err1>tol && nit1<maxit),
         
            nit1 = nit1 + 1;
     
            rl = rl - (K(rl,a)-R)./D(rl,a);
     
            err1 = abs(K(rl,a)-R);
                       
        end
              
        while (err2>tol && nit2<maxit)
            
            nit2 = nit2 + 1; 
            
            rr = rr - (K(rr,a)-R)./D(rr,a);
       
            err2 = abs(K(rr,a)-R);
      
        end

%-------check Hamiltonian discrepancy------

     ul=log(1-rl);
     
     ur=log(1-rr);
     
     diff = abs(F(ul,R,a)-F(ur,R,a));
       
        if (diff<prev),
         
        rho1 = rl;
           
        rho2 = rr;
          
        prev = diff;
     
        end
     
     
     end
     
     
     
     
     
     
  
     
     
end   
     
%--------define functions------------------%

function D = D(r,a)

D = 3.*a.*(r-2./3).^2 + 1 - 4.*a./3; 

end

function K = K(r,a)

K = r.*(1 - 2.*a.*r + a.*r.^2);

end

function F = F(u,R,a)

F = -0.5.*(1-a).*exp(-2.*u) + a.*u - R.*(...
    -0.5.*exp(-2.*u) - exp(-u) + u -log(1-exp(u)));

end





























==> matlab/one_jump_sp.m <==
function [rl,rr,s0,t0] = one_jump_sp(nl,nr,nt,t0,s0,rl,rr,a)

% solver for 1-jump stefan problem.
% params a =alpha,
% nl = no. of mesh points on left,
% nr = no. of mesh points on right,
% rl = rho to the left of the jump,
% rr = rho to the right of the jump. 
% uses an upwind method for the rescaled, fixed-boundary problem
% mirror-image condition taken at domain boundary.

% left and right mesh sizes

hl = 1./(nl-1);
hr = 1./(nr-1);

% initialise v, w, s,M

v = rl;
w = rr;
s = s0;

M = s.*int(v,nl) + (1-s).*int(w,nr);

% use alpha to obtain heteroclinic rho1, rho2

[rhomin,rhomax,rho1,rho2] = hetero_pairs(a);

%preallocate updates

newv = v;
neww = w;


% time-step loop

     for k = 1:nt                      
        
% update s, sdot        

s = (M - int(w,nr))./(int(v,nl) - int(w,nr));

sdot = -(D(rho2,a).*(w(2) - w(1))./(hr.*(1 - s)) - ...
         D(rho1,a).*(v(nl) - v(nl-1))./(hl.*s))./(rho2-rho1);
  
% parabolic CFL conditions

dt = 0.5.*min(hl.^2.*s.^2,hr.^2.*(1-s).^2);   
     
% check hyperbolic cfl condition, given s, sdot; halve dt if necessary

     j = 1;
     
     while j<2

     if abs(sdot./s)*max(dt./hl,dt./hr) > 1
         
         dt = 0.5.*dt;
     
     else
         j = j + 1;
         
     end
     
     end
    
     
     i = I(sdot);    % upwinding flag
     
     
     
%----------update rho @ domain boundary------------%


newv(1) = v(1) - 2.*dt.*(v(1).*(1-v(2)).*(1-a.*v(1)) - ...
          v(2).*(1-v(1)).*(1-a.*v(3)))./((s.*hl).^2);
      
newv(2) = v(2) + dt.*((v(1).*(1-v(2)).*(1-a.*v(1)) - ...
          v(2).*(1-v(1)).*(1-a.*v(3)) - J(v,a,2))./((s.*hl).^2) + ...
          (sdot./(hl.*s)).*hl.*(-1.*i).*(v(2)-v(2+i)));
      
      
neww(nr-1) =  w(nr-1) + dt.*((J(w,a,nr-2) - ...  
             (w(nr-1).*(1-w(nr)).*(1-a.*w(nr-2)) - ...
              w(nr).*(1-w(nr-1)).*(1-a.*w(nr))))./(((1-s).*hr).^2)+...
              (sdot./(hr.*(1-s))).*(1-(nr-2).*hr).*(-1.*i).*...
              (w(nr-1)-w(nr-1+i)));   


      
neww(nr) = w(nr) + 2.*dt.*(w(nr-1).*(1-w(nr)).*(1-a.*w(nr-2)) - ...
           w(nr).*(1-w(nr-1)).*(1-a.*w(nr)))./(((1-s).*hr).^2);
      
%------update rho near the moving boundary----%


        newv(nl-1) = v(nl-1) + dt.*((J(v,a,nl-2) - (v(nl-1).*...
                    (1 - v(nl)).*(1 - a.*v(nl-2)) - ...
                    v(nl).*(1 - v(nl-1)).*(1 - a.*(2.*rho1-v(nl-1)))))./...
                    (s.^2.*hl.^2) + (sdot./(hl.*s)).*(nl-2).*...
                    hl.*(-1.*i).*(v(nl-1)-v(nl-1+i)));
       
        newv(nl) = rho1;
       
        neww(1) = rho2;
       
        neww(2) = w(2) + dt.*((rho2.*(1-w(2)).*(1-a.*(2.*rho2-w(2)))-...
                  w(2).*(1-rho2).*(1-a.*w(3))- J(w,a,2))./...
                  ((1-s).^2.*hr.^2) + (sdot./(hr.*(1-s))).*(1-hr).*...
                  (-1.*i).*(w(2)-w(2+i)));
       
       
       
       
       
% --------update rho in interior------------%

     

         for l = 3:nl-2
           
              newv(l) = v(l) + dt.*F(@J,v,s,sdot,l,hl,a,i);
             
         end     
        
         for l = 3:nr-2
              
              neww(l) = w(l) + dt.*G(@J,w,s,sdot,l,hr,a,i);
                      
         end

         t0 = t0 + dt;
         
         v = newv;
         w = neww;
        
         
     end
     
% final evaluation of s(t), output
     
   s0 = (M - int(w,nr))./(int(v,nl) - int(w,nr));
   
   rl = v;
   rr = w;
    
% plot output and D=0 lines 

   x = 0:0.01:1;
   xl = 0:hl:1;
   xr = 0:hr:1;
   
   rhomin = (2 - sqrt(4 - 3./a))./3;

   rhomax = (2 + sqrt(4 - 3./a))./3;
          
   plot(s0.*xl,rl,(1-s0).*xr+s0,rr,s0,(1-xl).*rho1+xl.*rho2,0,xl,...
       x,rhomin,x,rhomax)
     
end



%--------define right-hand sides/functions------------------%

function int = int(r,n)     % trapezoidal integration

    tempint = 0.5.*(r(1) + r(n));
    
    for i = 2:n-1
        
        tempint = tempint + r(i);
        
    end
    
    h = 1./(n-1);
    
    int = h.*tempint;
    
end
    
function F = F(J,v,s,sdot,l,hl,a,i)  % left rhs
    
    F =  (J(v,a,l-1) - J(v,a,l))./(s.^2.*hl.^2) + ...
        (sdot./(hl.*s)).*(l-1).*hl.*(-1.*i).*(v(l)-v(l+i));
end
    
function G = G(J,w,s,sdot,l,hr,a,i)  % right rhs
    
    G =  (J(w,a,l-1) - J(w,a,l))./((1-s).^2.*hr.^2) +...
         (sdot./(hr.*(1-s))).*(1-(l-1).*hr).*(-1.*i).*(w(l)-w(l+i));    
 
end

function D = D(a,r)

    D = 3.*a.*(r - 2./3).^2 + 1 - 4.*a./3;
    
end
    
function J = J(v,a,l)  % flux

    J = v(l).*(1 - v(l+1)).*(1 - a.*v(l-1)) - ...
        v(l+1).*(1 - v(l)).*(1 - a.*v(l+2));

end
% ---------UPWINDING----------%

function I = I(sdot)

        if sdot > 0      
            
            I = 1;
               
        else
            I = -1;
            
        end
end
        
        
        
        
        
        
        
        
        
        
        
        
        
        
        
        
        


==> matlab/one_phase_sp.m <==
function [M,rl,s0,t0] = one_phase_sp(nl,nt,t0,s0,rl,a)

% solver for 1-phase, 1-jump stefan problem.
% params a =alpha,
% nl = no. of mesh points on left,
% rl = rho to the left of the jump, 
% uses an upwind method for the rescaled, fixed-boundary problem
% mirror-image condition taken at domain boundary.

% left mesh size

hl = 1./(nl-1);

% use alpha to obtain heteroclinic rho1, rho2

[rhomin,rhomax,rho1,rho2] = hetero_pairs(a);

% initialise v,s,M

v = rl;
s = s0;

M = s.*int(v,nl) + (1-s).*rho2;


%preallocate update

newv = v;

% time-step loop

     for k = 1:nt                      
        
% update s, sdot        

s = (M - rho2)./(int(v,nl) - rho2);

sdot = (D(rho1,a).*(v(nl) - v(nl-1))./(hl.*s))./(rho2-rho1);
  
% parabolic CFL conditions

dt = 0.5.*min(hl.^2.*s.^2);   
     
% check hyperbolic cfl condition, given s, sdot; halve dt if necessary

     j = 1;
     
     while j<2

     if abs(sdot./s).*dt/hl > 1
         
         dt = 0.5.*dt;
     
     else
         j = j + 1;
         
     end
     
     end
    
     
     i = I(sdot);    % upwinding flag
     
     
     
%----------update rho @ domain boundary------------%

newv(1) = v(1) - 2.*dt.*(v(1).*(1-v(2)).*(1-a.*v(1)) - ...
          v(2).*(1-v(1)).*(1-a.*v(3)))./((s.*hl).^2);
      
newv(2) = v(2) + dt.*((v(1).*(1-v(2)).*(1-a.*v(1)) - ...
          v(2).*(1-v(1)).*(1-a.*v(3)) - J(v,a,2))./((s.*hl).^2) + ...
          (sdot./(hl.*s)).*hl.*(-1.*i).*(v(2)-v(2+i)));
      
%------update rho near the moving boundary----%

        newv(nl-1) = v(nl-1) + dt.*((J(v,a,nl-2) - (v(nl-1).*...
                    (1 - v(nl)).*(1 - a.*v(nl-2)) - ...
                    v(nl).*(1 - v(nl-1)).*(1 - a.*(2.*rho1-v(nl-1)))))./...
                    (s.^2.*hl.^2) + (sdot./(hl.*s)).*(nl-2).*...
                    hl.*(-1.*i).*(v(nl-1)-v(nl-1+i)));
       
        newv(nl) = rho1;
                    
% --------update rho in interior------------%

     

         for l = 3:nl-2
           
              newv(l) = v(l) + dt.*F(@J,v,s,sdot,l,hl,a,i);
             
         end     
        
         t0 = t0 + dt;
         
         v = newv;
    
        
         
     end
     
% final evaluation of s(t), output
     
   s0 = (M - rho2)./(int(v,nl) - rho2);
   
   rl = v;
  
    
% plot output and D=0 lines 

   x = 0:0.01:1;
   xl = 0:hl:1;
   
   
   rhomin = (2 - sqrt(4 - 3./a))./3;

   rhomax = (2 + sqrt(4 - 3./a))./3;
          
   plot(s0.*xl,rl,s0,(1-x).*rho1+x.*rho2,0,xl,(1-s0).*x+s0,rho2,...
        x,rhomin,x,rhomax)
     
end



%--------define right-hand sides/functions------------------%

function int = int(r,n)     % trapezoidal integration

    tempint = 0.5.*(r(1) + r(n));
    
    for i = 2:n-1
        
        tempint = tempint + r(i);
        
    end
    
    h = 1./(n-1);
    
    int = h.*tempint;
    
end
    
function F = F(J,v,s,sdot,l,hl,a,i)  % left rhs
    
    F =  (J(v,a,l-1) - J(v,a,l))./(s.^2.*hl.^2) + ...
        (sdot./(hl.*s)).*(l-1).*hl.*(-1.*i).*(v(l)-v(l+i));
end
    

function D = D(a,r)

    D = 3.*a.*(r - 2./3).^2 + 1 - 4.*a./3;
    
end
    
function J = J(v,a,l)  % flux

    J = v(l).*(1 - v(l+1)).*(1 - a.*v(l-1)) - ...
        v(l+1).*(1 - v(l)).*(1 - a.*v(l+2));

end
% ---------UPWINDING----------%

function I = I(sdot)

        if sdot > 0      
            
            I = 1;
               
        else
            I = -1;
            
        end
end
        
        
        
        
        
        
        
        
        
        
        
        
        
        
        
        
        

